Computing the Cassels-Tate pairing on the 3-Selmer group of an elliptic curve

We extend the method of Cassels for computing the Cassels-Tate pairing on the 2-Selmer group of an elliptic curve, to the case of 3-Selmer groups. This requires significant modifications to both the local and global parts of the calculation. Our method is practical in sufficiently small examples, and can be used to improve the upper bound for the rank of an elliptic curve obtained by 3-descent.

==> anc/ctp3-example.m <==
/////////////////////////////////////////////////////////////////
//                                                             //
//  "Computing the Cassels-Tate pairing on the 3-Selmer group  //
//  of an elliptic curve" by Tom Fisher and Rachel Newton      //
//                                                             //
//  This is a Magma file checking some of the calculations in  //
//  Sections 3 and 4. (Most output is not printed, but rather  //
//  checked using "assert" statements.)                        //
//                                                             //
//  Version : June 2013  (uses Magma V2.19-6)                  //
//                                                             //
/////////////////////////////////////////////////////////////////

MC := MonomialCoefficient;
MD := MonomialsOfDegree;

// Section 3 : Global computations

// The relations defining the algebra A_F.

function FourRelations(F,x1,y1)
  R3<x,y,z> := Parent(F);
  mons := [x^3,x^2*y,x^2*z,x*y^2,x*y*z,x*z^2,y^3,y^2*z,y*z^2,z^3];
  coeffs := [MC(F,mon): mon in mons];
  a,a2,a3,b1,m,c1,b,b3,c2,c := Explode(coeffs);
  x := x1; y := y1;
  r1 := c*x^3 + c1*x^2 + a3*x + a;
  r2 := c*(x^2*y + x*y*x + y*x^2) + c1*(x*y + y*x) + c2*x^2 + m*x + a3*y + a2;
  r3 := c*(x*y^2 + y*x*y + y^2*x) + c2*(x*y + y*x) + c1*y^2 + m*y + b3*x + b1;
  r4 := c*y^3 + c2*y^2 + b3*y + b;
  return [r1,r2,r3,r4];
end function;
  
// Checking the relations in the above function are those
// obtained by expanding F(alpha,beta,alpha*x+beta*y) = 0.

K0<alpha,beta> := FunctionField(Rationals(),2);
K<a,b,c,a2,a3,b1,b3,c1,c2,m> := FunctionField(K0,10);
R3<x,y,z> := PolynomialRing(K,3);
f := a*x^3 + a2*x^2*y + a3*x^2*z + b1*x*y^2
              + m*x*y*z + c1*x*z^2 + b*y^3 + b3*y^2*z + c2*y*z^2 + c*z^3;
FF<x,y> := FreeAlgebra(K,2);
relns := FourRelations(f,x,y);
LHS := Evaluate(f,[alpha,beta,alpha*x+beta*y]);
RHS := &+[alpha^(3-i)*beta^i*relns[i+1]: i in [0..3]];
assert LHS eq RHS;

// The generators xi and eta for the centre of A_F.

function CentralElements(F,x1,y1)
  R3<x,y,z> := Parent(F);
  mons := [x^3,x^2*y,x^2*z,x*y^2,x*y*z,x*z^2,y^3,y^2*z,y*z^2,z^3];
  coeffs := [MC(F,mon): mon in mons];
  a,a2,a3,b1,m,c1,b,b3,c2,c := Explode(coeffs);
  x := x1; y := y1;
  r := y*(c*x^2 + c1*x + a3);
  s := -(c*y^2 + c2*y + b3);
  t := c*x;
  xi := c^2*(x*y)^2-(c*y^2+c2*y+b3)*(c*x^2+c1*x+a3)+(c*m-c1*c2)*x*y+a3*b3;
  eta := (r*s*t + s*t*r + t*r*s) 
      + a2*(s*t + t*s) + b3*(t*r + r*t) + c1*(r*s + s*r)
      + (b3*c1 - b1*c)*r + (c1*a2 - c2*a)*s + (a2*b3 - a3*b)*t
      - 6*a*b*c + a2*b3*c1;
  return [xi,eta];
end function;

// Checking that the elements xi and eta defined in the above
// function belong to the centre, and satisfy the stated relation.

K<a,b,c,a2,a3,b1,b3,c1,c2,m> := FunctionField(Rationals(),10);
R3<x,y,z> := PolynomialRing(K,3);
f := a*x^3 + a2*x^2*y + a3*x^2*z + b1*x*y^2
              + m*x*y*z + c1*x*z^2 + b*y^3 + b3*y^2*z + c2*y*z^2 + c*z^3;
FF<x,y> := FreeAlgebra(K,2);
AF<x,y> := quo<FF|ideal<FF|FourRelations(f,x,y)>>;
xi,eta := Explode(CentralElements(f,x,y));
assert forall{u : u in [x,y] | u*xi eq xi*u };
assert forall{u : u in [x,y] | u*eta eq eta*u };

model := GenusOneModel(f);
A1,A2,A3,A4,A6 := Explode(aInvariants(model));
assert eta^2 + A1*xi*eta + A3*eta eq xi^3 + A2*xi^2 + A4*xi + A6;

assert [A1,A2,A3,A4,A6] eq [
    m,
    -a2*c2 - a3*b3 - b1*c1,
    9*a*b*c - a*b3*c2 - b*a3*c1 - c*a2*b1 - a2*b3*c1 - a3*b1*c2,
    -3*a*b*c1*c2 - 3*a*c*b1*b3 + a*b1*c2^2 + a*b3^2*c1 - 3*b*c*a2*a3 
    + b*a2*c1^2 + b*a3^2*c2 + c*a2^2*b3 + c*a3*b1^2 + a2*a3*b3*c2 
    + a2*b1*c1*c2 + a3*b1*b3*c1,
    -27*a^2*b^2*c^2 + 9*a^2*b*c*b3*c2 - a^2*b*c2^3 - a^2*c*b3^3 
    + 9*a*b^2*c*a3*c1 - a*b^2*c1^3 + 9*a*b*c^2*a2*b1 + 3*a*b*c*a2*b3*c1 
    - 3*a*b*c*a2*c2*m + 3*a*b*c*a3*b1*c2 - 3*a*b*c*a3*b3*m 
    - 3*a*b*c*b1*c1*m + a*b*c*m^3 + 2*a*b*a2*c1*c2^2 - a*b*a3*b3*c1*c2 
    + a*b*a3*c2^2*m + 2*a*b*b1*c1^2*c2 + a*b*b3*c1^2*m - a*b*c1*c2*m^2 
    - a*c^2*b1^3 - a*c*a2*b1*b3*c2 + a*c*a2*b3^2*m + 2*a*c*a3*b1*b3^2 
    + 2*a*c*b1^2*b3*c1 + a*c*b1^2*c2*m - a*c*b1*b3*m^2 - a*a2*b3^2*c1*c2
    - a*a3*b1*b3*c2^2 - a*b1^2*c1*c2^2 - a*b1*b3^2*c1^2 + a*b1*b3*c1*c2*m 
    - b^2*c*a3^3 - b*c^2*a2^3 + 2*b*c*a2^2*a3*c2 + b*c*a2^2*c1*m 
    + 2*b*c*a2*a3^2*b3 - b*c*a2*a3*b1*c1 - b*c*a2*a3*m^2 + b*c*a3^2*b1*m 
    - b*a2^2*c1^2*c2 - b*a2*a3^2*c2^2 - b*a2*a3*b3*c1^2 + b*a2*a3*c1*c2*m 
    - b*a3^2*b1*c1*c2 - c*a2^2*a3*b3^2 - c*a2^2*b1*b3*c1 - c*a2*a3*b1^2*c2 
    + c*a2*a3*b1*b3*m - c*a3^2*b1^2*b3 - a2*a3*b1*b3*c1*c2
];

// Some details of the proof of Lemma 3.4

K<a2,a3,a4> := FunctionField(Rationals(),3);
R3<x,y,z> := PolynomialRing(K,3);
f := x*y^2 + a3*x^2*y - z^3 - a2*x*z^2 - a4*x^2*z;
model := GenusOneModel(f);
assert aInvariants(model) eq [0,a2,a3,a4,0];

M1 := Matrix(K,3,3,[0,0,1,-a3,0,0,-a4,0,-a2]);
M2 := Matrix(K,3,3,[0,0,0,-1,0,0,0,-1,0]);
M3 := -IdentityMatrix(K,3);
assert FourRelations(f,M1,M2) eq [0,0,0,0];
assert CentralElements(f,M1,M2) eq [0,0];
MM := [M1,M2,M3];
R6<x1,y1,z1,x2,y2,z2> := PolynomialRing(K,6);
xx1 := [x1,y1,z1];
xx2 := [x2,y2,z2];
FF := [&+[MM[i,k,j]*xx1[i]*xx2[j]: i,j in [1..3]]: k in [1..3]];
assert FF eq [
    -z1*x2 + x1*z2,
    -a3*x1*x2 - y1*x2 - z1*y2,
    -a4*x1*x2 - y1*y2 - a2*x1*z2 - z1*z2
    ];
E := Jacobian(model);
KE<x,y> := FunctionField(E);
subst := [1,y,x,1,-(y+a3)/x,x];
assert forall{F : F in FF | Evaluate(F,subst) eq 0};

// Section 4 : Example

E := EllipticCurve([1,-1,1,-19163564,-34134737802]);
assert CremonaReference(E) eq "17127b1";
assert ThreeTorsionType(E) eq "Generic";

// Setting up the fields L, L' and M. 

P<X> := PolynomialRing(Rationals());
L<u> := NumberField(X^8 - 5*X^6 + 6*X^4 - 3);
LL<v> := NumberField(X^8 - 6*X^4 + 19*X^2 - 3);
PP<Y> := PolynomialRing(L);
M<theta> := NumberField(Y^3 - (2*u^6 - 6*u^4 - 3*u^2 + 1));
Lz3<z3> := NumberField(Y^2 + Y + 1);
v1 := (1/3)*(2*z3 + 1)*(u^7 - 4*u^5 + u^3 + 3*u);
v2 := (1/3)*(2*u^5 - 7*u^3)*(1/theta) + (1/3)*(u^7 - 4*u^5 + u^3 + 3*u);
assert Evaluate(DefiningPolynomial(LL),v1) eq 0;
assert Evaluate(DefiningPolynomial(LL),v2) eq 0;
iota := hom<LL->Lz3|v1>;
Embed(LL,M,v2);
MM := RelativeField(LL,M);
sigma := hom<L->L|-u>;
OL := RingOfIntegers(L);
FracOL := FieldOfFractions(OL);
RL := PolynomialRing(L,3);
RLL := PolynomialRing(LL,3);
RM := PolynomialRing(MM,3);
monsL := MonomialsOfDegree(RL,3);
monsLL := MonomialsOfDegree(RLL,3);
vv1,vv2 := Explode(Eltseq(v1));
assert v1 eq vv1 + z3*vv2;

// Checking L, L' and M are the fields we want.

T := E(L)![-116*u^6 + 1945*u^4 - 1748*u^2 - 3121,
    1/2*(-4060*u^7 + 116*u^6 + 68075*u^5 - 1945*u^4 -
	 61180*u^3 + 1748*u^2 + 195873*u + 3120)];
assert Order(T) eq 3;
E`ThreeTorsionPoints := <T>;
_<Z> := PolynomialRing(MM);
Mz3<zz> := NumberField(Z^2 + Z + 1);
T1 := E(Mz3)!T;
xx := 1/9*(151*v^6 + 4640*v^4 - 9293*v^2 - 11766);
T2 := E(Mz3)!Points(ChangeRing(E,Mz3),xx)[1];
assert Order(T1) eq 3;
assert Order(T2) eq 3;
myline := [
    1/18*(71*v^7 - 80*v^5 - 355*v^3 + 1749*v + 9),
    1,
    1/18*(546565*v^7 + 26294*v^5 - 2732825*v^3 + 10253265*v + 9)
    ];
for S in [T1,T1+T2,T1-T2] do
  assert &+[myline[i]*S[i]: i in [1..3]] eq 0;
end for;

// Checking alpha, beta, gamma belong to Im(w1).

alpha := (1/2)*(u^7 + u^6 - 4*u^5 - 3*u^4 + 2*u^3 + 1);
beta  := (1/2)*(u^7 - 6*u^5 + 10*u^3 + 3*u^2 - 3*u - 5);
gamma := (1/2)*(632*u^7 - 142*u^6 - 2275*u^5
		+ 642*u^4 + 629*u^3 - 720*u^2 + 1059*u - 625);

aa := [alpha,beta,gamma,alpha*beta,beta*gamma,alpha*gamma,
	  alpha*beta*gamma,alpha/beta,beta/gamma,gamma/alpha];
bb := [];

for a in aa do
  assert IsPower(a*sigma(a),3);
  flag,cuberoot := IsPower(Norm(MM!a),3);
  assert flag;
  Append(~bb,Trace(MM!a) - 3*cuberoot);
end for;

assert bb[1] eq 
  (1/6)*(2*v^7 - 2*v^6 + v^5 - v^4 - 10*v^3 + 19*v^2 + 48*v - 21);

// Computing the local pairing for p = 3, 11, 173.
// (Computing the Hilbert norm residue symbol is more work when p = 3, but 
// as observed in the paper this can be avoided using the product formula.)

S := [3,11,173];
ObTable := ZeroMatrix(GF(3),#S,#aa);

for i in [1..#S] do
  p := S[i];
  assert p eq 3 or (p mod 3 eq 2);
  K := pAdicField(p,20);
  P<X> := PolynomialRing(K);
  if p eq 3 then 
    K<ii> :=  ext<K|X^2+1>;
    P<X> := PolynomialRing(K);
    K3<rtm3> := ext<K|X^2+3>; // K3 = K(zeta_3) = Q_3(zeta_12)
    z := (-1+rtm3)/2;
  else    
    K3<z> :=  ext<K|X^2+X+1>; // K3 = K(zeta_3) = Q_p(zeta_3)
    e := Integers()!((p^2-1)/3);
  end if;
  rts := Roots(DefiningPolynomial(L),K);
  emb1 := hom<L->K|rts[1,1]>;
  emb2 := hom<LL->K3|emb1(vv1) + z*emb1(vv2)>;
  if p eq 3 then 
    la := 1-z; 
    mygens := [la,z,(1-ii*la)/(1+ii*la),1-la^2,1-ii*la^2,1-la^3,1-ii*la^3];
// A function to write elements of K3^*/cubes in terms of these generators
    function coords(x)
      x0 := x;
      v1 := Valuation(x);
      x /:= mygens[1]^v1;
      x := x^(-8);
      vv := [GF(3)!v1];
      for m in [1..3] do
        assert exists(ab){[a,b] : a,b in [0..2] | 
	  Valuation(x/(mygens[2*m]^a*mygens[2*m+1]^b)-1) gt m};
        x /:= (mygens[2*m]^ab[1]*mygens[2*m+1]^ab[2]); 
        vv cat:= ab;
      end for;
      vv := [vv[i] : i in [1..6]];
      x1 := &*[mygens[k]^(Integers()!vv[k]): k in [1..6]];
      assert IsPower(x0/x1,3);
      return vv;
    end function; 
// Hilbert norm residue symbol on K3 = Q_3(zeta_12) computed using 
// Exercises 2.12 and 2.13 in Cassels & Frohlich.
    hnrs := ZeroMatrix(GF(3),6,6);
    hnrs[1,6] := 1;  // (la, 1-la^3) = zeta_3
    hnrs[2,4] := -1; // (1-la, 1-la^2) = zeta_3^(-1)
    hnrs[3,5] := -1; // ((1-i*la)/(1+i*la), 1-i*la^2) = zeta_3^(-1)
    hnrs -:= Transpose(hnrs);
  end if;
  for j in [1..#aa] do
    a := emb1(aa[j]);
    b := emb2(bb[j]);
// Computing the Hilbert norm residue symbol
    if p eq 3 then 
      v1 := coords(a);
      v2 := coords(b);
      ObTable[i,j] := (-1)*&+[hnrs[r,s]*v1[r]*v2[s]: r,s in [1..6]];
// N.B. local degree is [K(zeta_3):Q_3] = 4
    else
      va := Valuation(a);
      vb := Valuation(b);
      z1 := (a/p^va)^(e*vb);
      assert exists(c1){c : c in [0..2] | Valuation(z1 - z^c) ge 1};
      z2 := (b/p^vb)^(e*va);
      assert exists(c2){c : c in [0..2] | Valuation(z2 - z^c) ge 1};
      ObTable[i,j] := c1-c2;
// N.B. local degree is [K(zeta_3):Q_3] = 2
    end if;
  end for;
end for;

assert ObTable[1] eq -ObTable[2] - ObTable[3];

assert ObTable eq Matrix(GF(3),3,10,[
  [ 0, 1, 0, 0,-1, 0, 1,-1, 0, 0 ], 
  [ 0,-1, 0, 0, 0, 0, 1, 1, 1, 0 ],
  [ 0, 0, 0, 0, 1, 0, 1, 0,-1, 0 ]
  ]);

// The 3-Selmer group is represented by the following plane cubics.

coeffs := [
    [ 12, 43, 80, 7, -1, 20, 13, 24, -17, -99 ],
    [ 9, 16, 54, -26, -7, 47, 47, 105, 27, -25 ],
    [ -1, -8, -344, -2, 15, -40, -91, -111, -131, 11 ],
    [ 4, 29, 282, -2, -1, -9, -23, 97, 257, -41 ]
    ];
models := [GenusOneModel(Rationals(),3,c): c in coeffs];

// Checking these cubics match up with alpha, gamma, etc.

sel := [ThreeSelmerElement(E,m)[1]: m in models];
aa := [alpha,gamma,alpha*gamma,alpha/gamma];	
assert forall{i : i in [1..4] | IsPower(sel[i]/aa[i],3)};

// The ternary cubics f_m (m = 1,2,3,4), computed using the methods
// in Section 3, were as follows. These are far from unique, both 
// because H' is only defined up to linear equivalence, and because 
// we are free to add multiples of the cubic defining C_m. 
// We went to more effort to simplify f_1 than we did for f_2, f_3, f_4.

RL<x,y,z> := RL;

ff := [
    (10*u^7 - 8*u^6 - 56*u^5 + 42*u^4 + 60*u^3 - 39*u^2 + 36*u - 
        29)*x^3 + 1/2*(76*u^7 - 30*u^6 - 321*u^5 + 136*u^4 + 173*u^3 - 
        70*u^2 + 213*u - 103)*x^2*y + 1/2*(-43*u^7 - 24*u^6 + 118*u^5 +
        8*u^4 - 106*u^3 + 67*u^2 + 15*u + 43)*x^2*z + 1/2*(135*u^7 - 
        74*u^6 - 499*u^5 + 260*u^4 + 145*u^3 - 47*u^2 + 210*u - 
        118)*x*y^2 + 1/2*(129*u^7 + 48*u^6 - 446*u^5 - 75*u^4 + 73*u^3 
        - 15*u^2 + 237*u - 36)*x*y*z + 1/2*(83*u^7 - 19*u^6 - 200*u^5 +
        192*u^4 - 27*u^3 + 78*u^2 + 54*u - 82)*x*z^2 + 1/2*(15*u^7 - 
        40*u^6 - 32*u^5 + 79*u^4 - 87*u^3 + 47*u^2 - 27*u + 32)*y^3 + 
        1/2*(-61*u^7 + 46*u^6 + 295*u^5 - 260*u^4 - 299*u^3 + 149*u^2 -
        300*u + 240)*y^2*z + 1/2*(-140*u^7 + 84*u^6 + 537*u^5 - 314*u^4
        - 193*u^3 + 32*u^2 - 405*u + 167)*y*z^2 + 1/2*(-105*u^7 - 
        86*u^6 + 276*u^5 + 158*u^4 + 26*u^3 - 11*u^2 - 189*u - 
        115)*z^3,
    1/2*(154084*u^7 - 104729*u^6 - 619656*u^5 + 21204*u^4 + 386953*u^3 
        + 203517*u^2 + 116025*u - 38913)*x^3 + 1/2*(-134540*u^7 - 
        61816*u^6 + 648771*u^5 + 174590*u^4 - 526885*u^3 - 194542*u^2 -
        49509*u - 644027)*x^2*y + 1/2*(-346912*u^7 - 45383*u^6 + 
        1543458*u^5 - 264743*u^4 - 943562*u^3 + 824677*u^2 - 120285*u -
        108688)*x^2*z + 1/2*(-15814*u^7 + 7000*u^6 + 242342*u^5 + 
        64027*u^4 - 639201*u^3 - 147764*u^2 + 289770*u - 218053)*x*y^2 
        + 1/2*(-321914*u^7 - 334795*u^6 + 1554694*u^5 + 1561723*u^4 - 
        1584008*u^3 - 1803209*u^2 + 357015*u - 164960)*x*y*z + 
        1/2*(-134684*u^7 - 9061*u^6 + 495462*u^5 - 60738*u^4 + 3895*u^3
        + 216495*u^2 - 273417*u - 169649)*x*z^2 + 1/2*(3488*u^7 + 
        1829*u^6 + 14150*u^5 - 13690*u^4 - 149609*u^3 + 15239*u^2 + 
        119667*u - 63123)*y^3 + 1/2*(-16097*u^7 - 79087*u^6 + 
        195695*u^5 + 457105*u^4 - 604489*u^3 - 744746*u^2 + 345351*u + 
        211900)*y^2*z + 1/2*(18920*u^7 - 184391*u^6 - 116098*u^5 + 
        913539*u^4 + 226564*u^3 - 1191231*u^2 - 197157*u + 
        231218)*y*z^2 + 1/2*(-5344*u^7 - 1172*u^6 + 45087*u^5 - 
        19236*u^4 - 168553*u^3 + 91734*u^2 + 148719*u - 155871)*z^3,
    1/2*(283*u^7 - 74*u^6 - 959*u^5 + 675*u^4 + 560*u^3 - 355*u^2 +
        314*u - 243)*x^3 + 1/2*(418*u^7 - 638*u^6 - 789*u^5 + 2928*u^4 
        - 37*u^3 - 284*u^2 - 1799*u - 259)*x^2*y + 1/2*(-951*u^7 + 
        4713*u^6 + 6277*u^5 - 15972*u^4 - 3614*u^3 + 7812*u^2 - 4239*u 
        + 6027)*x^2*z + 1/2*(436*u^7 - 2938*u^6 - 2373*u^5 + 10914*u^4 
        + 1887*u^3 - 2164*u^2 - 799*u - 4727)*x*y^2 + 1/2*(-2569*u^7 + 
        4358*u^6 + 15557*u^5 - 14484*u^4 - 9591*u^3 + 10889*u^2 - 
        20248*u + 6454)*x*y*z + 1/2*(-2205*u^7 + 9918*u^6 + 13532*u^5 -
        36954*u^4 - 8686*u^3 + 17391*u^2 - 5553*u + 14649)*x*z^2 + 
        1/2*(-203*u^7 - 359*u^6 + 170*u^5 + 1296*u^4 + 665*u^3 + 
        1246*u^2 - 410*u - 1184)*y^3 + 1/2*(-1814*u^7 - 4567*u^6 + 
        4915*u^5 + 18717*u^4 + 349*u^3 - 3295*u^2 - 9148*u - 
        11543)*y^2*z + 1/2*(-2609*u^7 + 4504*u^6 + 12794*u^5 - 
        13476*u^4 - 6980*u^3 + 7357*u^2 - 20459*u + 4493)*y*z^2 + 
        1/2*(2071*u^7 - 2930*u^6 - 9779*u^5 + 9117*u^4 + 4960*u^3 - 
        6149*u^2 + 11428*u - 2051)*z^3,
    1/2*(-811*u^7 + 242*u^6 + 3525*u^5 - 1212*u^4 - 1973*u^3 + 755*u^2 
        - 2316*u + 1620)*x^3 + 1/2*(-1954*u^7 + 838*u^6 + 7927*u^5 - 
        3132*u^4 - 4471*u^3 + 992*u^2 - 5331*u + 2491)*x^2*y + 
        1/2*(-5066*u^7 - 1257*u^6 + 18698*u^5 + 5853*u^4 - 4598*u^3 - 
        5597*u^2 - 4779*u - 5840)*x^2*z + 1/2*(5589*u^7 - 595*u^6 - 
        18898*u^5 + 2517*u^4 + 1988*u^3 - 1650*u^2 + 7494*u - 
        2555)*x*y^2 + 1/2*(-6406*u^7 - 2963*u^6 + 17420*u^5 + 27594*u^4
        + 3609*u^3 - 39283*u^2 + 6729*u - 41279)*x*y*z + 1/2*(-6988*u^7
        - 4290*u^6 + 24543*u^5 + 15627*u^4 - 1808*u^3 - 7522*u^2 - 
        573*u - 14662)*x*z^2 + 1/2*(9880*u^7 - 3841*u^6 - 36291*u^5 + 
        11769*u^4 + 6971*u^3 + 2089*u^2 + 19752*u + 865)*y^3 + 
        1/2*(13028*u^7 - 9613*u^6 - 49958*u^5 + 53244*u^4 + 19613*u^3 -
        63265*u^2 + 36537*u - 56799)*y^2*z + 1/2*(910*u^7 + 60*u^6 - 
        8237*u^5 + 16863*u^4 + 6846*u^3 - 34256*u^2 + 8019*u - 
        27848)*y*z^2 + 1/2*(871*u^7 - 300*u^6 + 624*u^5 - 10380*u^4 - 
        4082*u^3 + 22395*u^2 - 5241*u + 18137)*z^3
    ];

// The following polynomials r_m and s_m (m = 1,2,3,4) are used 
// to check that the f_m are scaled as in Lemma 1.2.

rr := [
    (3*u^4 - 11*u^2 - 2)*x^2 + (-9*u^6 + 35*u^4 - 19*u^2 - 23)*x*y + 
        (3*u^6 - 2*u^4 - u^2 - 9)*x*z + (-11*u^6 + 39*u^4 - 15*u^2 - 
        15)*y^2 + (-15*u^6 + 54*u^4 - 10*u^2 - 23)*y*z + (6*u^6 - 
        26*u^4 + 21*u^2 + 20)*z^2,
    (-280*u^6 + 2352*u^4 - 646*u^2 - 744)*x^2 + (746*u^6 - 3318*u^4 + 
        4532*u^2 - 1078)*x*y + (-2570*u^6 + 10802*u^4 - 6344*u^2 - 
        896)*x*z + (-123*u^6 + 417*u^4 - 120*u^2 - 450)*y^2 + (-669*u^4
        + 2977*u^2 - 2412)*y*z + (-1605*u^6 + 6784*u^4 - 5740*u^2 + 
        1266)*z^2,
    (-18*u^4 + 39*u^2 + 4)*x^2 + (-4*u^6 + 10*u^4 - 31*u^2 + 80)*x*y + 
        (-24*u^6 - 28*u^4 + 39*u^2 + 104)*x*z + (-11*u^6 + 31*u^4 - 
        28*u^2 + 76)*y^2 + (-8*u^6 - 26*u^4 - 150*u^2 + 290)*y*z + 
        (-43*u^6 - 49*u^4 - 73*u^2 + 277)*z^2,
    (-33*u^6 + 87*u^4 + 53*u^2 - 33)*x^2 + (-90*u^6 + 327*u^4 - u^2 - 
        176)*x*y + (51*u^6 - 320*u^4 + 353*u^2 + 189)*x*z + (-125*u^6 +
        534*u^4 - 413*u^2 - 275)*y^2 + (271*u^6 - 917*u^4 + 155*u^2 + 
        464)*y*z + (320*u^6 - 1278*u^4 + 522*u^2 + 673)*z^2
    ];

RLL<x,y,z> := RLL; 

ss := [
    1/3*(-2*v^7 - 13*v^6 + 2*v^5 - 11*v^4 + 28*v^3 + 71*v^2 - 48*v - 
        174)*x^3 + 1/18*(-186*v^7 - 95*v^6 - 12*v^5 - 13*v^4 + 
        1251*v^3 + 565*v^2 - 3369*v - 1695)*x^2*y + 1/18*(253*v^7 + 
        110*v^6 - 97*v^5 + 187*v^4 - 1889*v^3 - 325*v^2 + 4869*v + 
        1380)*x^2*z + 1/18*(-122*v^7 - 159*v^6 + 38*v^5 - 57*v^4 + 
        907*v^3 + 903*v^2 - 2529*v - 2691)*x*y^2 + 1/9*(-334*v^7 + 
        165*v^6 - 20*v^5 + 63*v^4 + 2063*v^3 - 1056*v^2 - 6009*v + 
        2682)*x*y*z + 1/18*(656*v^7 - 85*v^6 + 64*v^5 - 236*v^4 - 
        4225*v^3 + 131*v^2 + 12216*v - 816)*x*z^2 + 1/18*(191*v^7 - 
        170*v^6 + 28*v^5 - 49*v^4 - 1117*v^3 + 1054*v^2 + 3096*v - 
        2730)*y^3 + 1/6*(-58*v^7 - 4*v^6 - 5*v^5 + 28*v^4 + 388*v^3 +
        53*v^2 - 1255*v - 60)*y^2*z + 1/18*(-198*v^7 + 107*v^6 - 
        27*v^5 - 35*v^4 + 1257*v^3 - 796*v^2 - 3684*v + 1641)*y*z^2 +
        1/18*(899*v^7 - 269*v^6 + 28*v^5 - 163*v^4 - 5464*v^3 + 
        1345*v^2 + 17016*v - 5790)*z^3,
    1/18*(38191*v^7 + 256579*v^6 + 3641*v^5 - 199831*v^4 - 262928*v^3
        - 2949566*v^2 + 300075*v + 4448976)*x^3 + 1/18*(-473093*v^7 +
        63761*v^6 - 835984*v^5 - 182537*v^4 + 1850026*v^3 + 
        317735*v^2 - 2453808*v + 2035758)*x^2*y + 1/18*(-279890*v^7 +
        608909*v^6 - 421699*v^5 + 605398*v^4 + 1845397*v^3 - 
        1385656*v^2 - 5315763*v + 11172486)*x^2*z + 1/18*(-328884*v^7
        - 137195*v^6 - 331416*v^5 - 120283*v^4 + 1207005*v^3 + 
        713221*v^2 - 3346623*v - 935391)*x*y^2 + 1/18*(-477731*v^7 - 
        1554*v^6 - 718246*v^5 - 46551*v^4 + 2295475*v^3 + 2441262*v^2
        - 1957044*v + 3401802)*x*y*z + 1/18*(-58743*v^7 + 217480*v^6 
        - 223329*v^5 + 228749*v^4 + 469095*v^3 - 87815*v^2 - 337797*v
        + 3197904)*x*z^2 + 1/18*(665*v^7 - 60736*v^6 + 33982*v^5 - 
        97628*v^4 - 38203*v^3 + 181424*v^2 + 76521*v - 457737)*y^3 + 
        1/18*(-121503*v^7 - 156638*v^6 - 70392*v^5 - 161935*v^4 + 
        418743*v^3 + 577270*v^2 - 777654*v - 1396758)*y^2*z + 
        1/6*(-16952*v^7 - 42159*v^6 - 15629*v^5 - 55589*v^4 + 
        97485*v^3 + 365698*v^2 + 239280*v - 94335)*y*z^2 + 
        1/18*(40103*v^7 - 19884*v^6 + 7588*v^5 - 85410*v^4 - 
        226021*v^3 + 37596*v^2 + 1040493*v - 654543)*z^3,
    1/18*(413*v^7 + 280*v^6 - 260*v^5 + 353*v^4 - 2551*v^3 - 1964*v^2
        + 9570*v - 822)*x^3 + 1/6*(484*v^7 - 80*v^6 + 311*v^5 - 
        590*v^4 - 2042*v^3 + 405*v^2 + 8589*v - 2892)*x^2*y + 
        1/6*(2329*v^7 + 123*v^6 + 170*v^5 + 347*v^4 - 16892*v^3 + 
        407*v^2 + 42468*v + 1920)*x^2*z + 1/18*(831*v^7 + 826*v^6 + 
        1770*v^5 - 1483*v^4 + 2685*v^3 - 7874*v^2 + 6030*v - 
        11784)*x*y^2 + 1/18*(11535*v^7 - 4843*v^6 + 9051*v^5 - 
        8240*v^4 - 66546*v^3 + 43748*v^2 + 185328*v - 49839)*x*y*z + 
        1/18*(9362*v^7 + 539*v^6 - 77*v^5 + 2077*v^4 - 76621*v^3 + 
        2216*v^2 + 168960*v + 31629)*x*z^2 + 1/18*(1841*v^7 + 
        1022*v^6 + 1465*v^5 + 244*v^4 - 9373*v^3 - 6031*v^2 + 23160*v
        + 1893)*y^3 + 1/6*(2360*v^7 + 244*v^6 + 2657*v^5 - 311*v^4 - 
        8778*v^3 - 861*v^2 + 30720*v - 13731)*y^2*z + 1/18*(5844*v^7 
        - 5479*v^6 + 11100*v^5 - 5828*v^4 - 25551*v^3 + 57263*v^2 + 
        76248*v - 54114)*y*z^2 + 1/18*(-7884*v^7 + 1804*v^6 - 
        6141*v^5 + 2432*v^4 + 44934*v^3 - 20597*v^2 - 120609*v + 
        24738)*z^3,
    1/18*(118*v^7 + 625*v^6 - 703*v^5 + 413*v^4 - 1463*v^3 - 3338*v^2
        + 4452*v + 8331)*x^3 + 1/18*(690*v^7 + 67*v^6 + 102*v^5 + 
        365*v^4 - 4557*v^3 - 677*v^2 + 8973*v - 21)*x^2*y + 
        1/18*(-2229*v^7 - 4229*v^6 + 594*v^5 - 2248*v^4 + 7638*v^3 + 
        9061*v^2 - 41049*v - 91947)*x^2*z + 1/18*(-3057*v^7 - 572*v^6
        + 411*v^5 + 149*v^4 + 24555*v^3 + 3301*v^2 - 58779*v + 
        12552)*x*y^2 + 1/18*(-15454*v^7 - 14451*v^6 + 9559*v^5 + 
        108*v^4 + 87395*v^3 + 55842*v^2 - 294819*v - 246294)*x*y*z + 
        1/18*(-3551*v^7 - 12855*v^6 + 4775*v^5 - 11505*v^4 + 
        11788*v^3 + 35064*v^2 - 84351*v - 262494)*x*z^2 + 
        1/18*(10610*v^7 + 372*v^6 - 3203*v^5 - 60*v^4 - 62752*v^3 - 
        16281*v^2 + 189075*v - 7830)*y^3 + 1/18*(-21205*v^7 - 
        2387*v^6 - 1514*v^5 + 21746*v^4 + 125084*v^3 + 22537*v^2 - 
        337389*v + 17835)*y^2*z + 1/18*(-18955*v^7 - 1096*v^6 + 
        1585*v^5 + 12394*v^4 + 111497*v^3 + 25931*v^2 - 319200*v + 
        14565)*y*z^2 + 1/18*(5043*v^7 + 353*v^6 - 1071*v^5 - 8843*v^4
        - 30594*v^3 - 4576*v^2 + 77229*v - 15828)*z^3
    ];                                        

print "Checking the f_m are scaled as in Lemma 1.2";

for m in [1..4] do
  print "m =",m;
  f0 := Equation(models[m]);
  f := ff[m];
  mons := MonomialsOfDegree(RL,3);
  sigmaf := &+[sigma(MC(f,mon))*mon: mon in monsL];
  assert f*sigmaf - rr[m]^3 in ideal<RL|f0>;
  mat := Matrix(RLL,3,3,[
        [&+[Eltseq(MM!MC(b*(RM!f),RM!mon))[j]*mon: mon in monsLL] 
         : j in [1..3]]: b in Basis(MM)]);
  assert Determinant(mat) - ss[m]^3 in ideal<RLL|f0>;
  mat := Matrix(L,2,10,[[MC(poly,mon): mon in mons]:poly in [RL|f0,f]]);
  assert Norm(ideal<OL|Minors(mat,2)>) in {1,173};
end for;

print "Checking the f_m meet C_m in 3 points with multiplicity 3";

for m in [1..4] do
  print "m =",m;
  f0 := Equation(models[m]);
  f := ff[m];
  res := Factorization(Resultant(RL!f0,f,RL.3));
  assert #res eq 1 and res[1,2] eq 3;
end for;

// Some routines to compute the multiplicative group of a local field
// modulo cubes.

function LocalModCubes1(OK,pp)
  flag,pi := IsPrincipal(pp);
  assert flag;
  p := Characteristic(ResidueClassField(pp));
  prec := (p eq 3) select 20 else 1; 
  G1,map1 := quo<OK|pp^prec>;
  G2,map2 := UnitGroup(G1);
  G3,map3 := quo<G2|3*G2>;
  return func<x|[GF(3)|r] cat Eltseq(map3(map1(x/pi^r) @@ map2)) 
    where r is Valuation(x,pp)>;
end function;

function LocalModCubes(OK,p)
  ff := Factorization(p*OK);
  lmc := [LocalModCubes1(OK,f[1]): f in ff];
  return func<x|&cat[s(x): s in lmc]>;
end function;

// Evaluating the f_m at Q_p-points

_<b,c> := PolynomialRing(Rationals(),2);
answer := Matrix(3,4,[
     [      c,     b*c,   b*c^2, b^2*c^2],  // p=3
     [    c^2,       1,       c,       c],  // p=11
     [      b,   b^2*c,       1, b^2*c^2]   // p=173
]);
answer := [[[Degree(answer[i,j],k): k in [1,2]]:j in [1..4]]: i in [1..3]];

for i in [1..#S] do
  p := S[i];
  lmc := LocalModCubes(OL,p);
  mat := Matrix(GF(3),[lmc(a): a in [alpha,beta,gamma]]);
  for m in [1..4] do
    model := models[m];
    flag,pt := IsLocallySoluble(model,p);
    assert flag;
    v := Minimum([Valuation(x): x in Eltseq(pt)]);
    pt := [Integers()|x/p^v : x in Eltseq(pt)];
    assert Valuation(Evaluate(Equation(model),pt),p) gt 15;
    vv := Vector(GF(3),lmc(Evaluate(ff[m],pt)));
    assert vv eq answer[i][m][1]*mat[2] + answer[i][m][2]*mat[3];
  end for;
end for;

// For the purpose of checking signs (see Remark 4.1) we need
// to know the 3 x 3 x 3 cubes (with entries in L) that were 
// used to compute the f_m. These were as follows.

cube1 := [
    [
        1/2*(-433*u^7 - 155*u^6 + 1570*u^5 + 714*u^4 - 369*u^3 - 
            1380*u^2 - 1148*u + 394),
        1/2*(-681*u^7 - 994*u^6 + 3098*u^5 + 4118*u^4 - 2828*u^3 - 
            2983*u^2 - 1029*u - 1061),
        1/2*(-357*u^7 - 10*u^6 + 1701*u^5 - 965*u^4 - 1704*u^3 + 
            1995*u^2 - 636*u + 1409),
        1/2*(225*u^7 + 800*u^6 - 1058*u^5 - 2688*u^4 + 1462*u^3 + 
            371*u^2 + 961*u + 877),
        1/2*(-336*u^7 + 827*u^6 + 1288*u^5 - 2651*u^4 - 1086*u^3 - 
            53*u^2 + 2445*u + 838),
        1/2*(314*u^7 - 586*u^6 - 425*u^5 + 2484*u^4 - 2531*u^3 - 
            1748*u^2 + 4173*u - 811),
        1/2*(1180*u^7 + 1153*u^6 - 4616*u^5 - 3966*u^4 + 1213*u^3 + 
            115*u^2 + 4107*u + 1453),
        476*u^7 + 209*u^6 - 1977*u^5 - 633*u^4 + 1100*u^3 - 28*u^2 + 
            508*u - 169,
        1/2*(301*u^7 + 636*u^6 - 2118*u^5 - 3460*u^4 + 4558*u^3 + 
            2905*u^2 - 2783*u + 3461)
    ],
    [
        1/2*(911*u^7 - 3212*u^6 - 2291*u^5 + 12087*u^4 - 618*u^3 - 
            4461*u^2 - 1142*u - 5087),
        1/2*(-1080*u^7 - 1099*u^6 + 5603*u^5 + 4166*u^4 - 4718*u^3 - 
            1951*u^2 - 5070*u + 856),
        1/2*(-2151*u^7 + 3185*u^6 + 7428*u^5 - 11114*u^4 + 783*u^3 + 
            1074*u^2 - 4638*u + 4940),
        1/2*(-1707*u^7 + 2399*u^6 + 6580*u^5 - 9480*u^4 - 917*u^3 + 
            3344*u^2 - 1220*u + 2506),
        1/2*(1530*u^7 + 152*u^6 - 6890*u^5 + 1561*u^4 + 5829*u^3 - 
            3734*u^2 + 4542*u - 5111),
        1/2*(3920*u^7 - 5725*u^6 - 13688*u^5 + 21750*u^4 + 4243*u^3 - 
            8231*u^2 + 3573*u - 7459),
        1/2*(-440*u^7 + 904*u^6 + 3061*u^5 - 3969*u^4 - 5174*u^3 + 
            2920*u^2 + 2547*u + 3460),
        1/2*(-113*u^7 + 877*u^6 + 2283*u^5 - 2172*u^4 - 6392*u^3 + 
            304*u^2 + 1799*u - 2831),
        1/2*(478*u^7 - 3147*u^6 - 2427*u^5 + 12056*u^4 + 3034*u^3 - 
            2789*u^2 + 2950*u - 8326)
    ],
    [
        1/2*(-1551*u^7 + 1145*u^6 + 7037*u^5 - 3556*u^4 - 5696*u^3 - 
            194*u^2 - 3479*u + 2401),
        1/2*(-1336*u^7 + 1018*u^6 + 6557*u^5 - 3398*u^4 - 6179*u^3 - 
            864*u^2 - 2709*u + 1057),
        1/2*(1951*u^7 - 594*u^6 - 8273*u^5 + 2706*u^4 + 4513*u^3 - 
            595*u^2 + 3768*u - 3508),
        1/2*(-119*u^7 - 589*u^6 + 556*u^5 + 1955*u^4 - 1822*u^3 + 
            2060*u^2 + 2308*u - 2729),
        1/2*(-245*u^7 - 655*u^6 + 1707*u^5 + 1263*u^4 - 2513*u^3 + 
            1792*u^2 + 1425*u - 3008),
        1/2*(-1131*u^7 + 565*u^6 + 4245*u^5 - 1774*u^4 - 2480*u^3 + 
            1852*u^2 - 2307*u - 445),
        1/2*(-1070*u^7 + 908*u^6 + 3203*u^5 - 2982*u^4 + 2123*u^3 - 
            1172*u^2 - 3303*u + 4543),
        1/2*(-1233*u^7 - 1425*u^6 + 5011*u^5 + 7317*u^4 - 1465*u^3 - 
            9962*u^2 - 4249*u - 1562),
        344*u^7 - 2057*u^6 - 840*u^5 + 7714*u^4 - 1159*u^3 - 2542*u^2 +
            200*u - 2714
    ]
    ];

cube2 := [
    [
        1/2*(-10093*u^7 - 17995*u^6 + 31838*u^5 + 61470*u^4 + 6909*u^3 
            + 6960*u^2 - 27790*u - 24150),
        1/2*(-8002*u^7 - 9527*u^6 + 40320*u^5 + 21894*u^4 - 35463*u^3 +
            31313*u^2 - 13867*u + 8553),
        -3956*u^7 - 3468*u^6 + 16218*u^5 + 4045*u^4 - 5121*u^3 + 
            12396*u^2 - 12968*u + 13478,
        1/2*(-5216*u^7 + 12489*u^6 + 15675*u^5 - 44335*u^4 + 9397*u^3 +
            8425*u^2 - 8002*u + 24617),
        1/2*(-5048*u^7 + 7812*u^6 + 7147*u^5 - 23119*u^4 + 26214*u^3 - 
            7580*u^2 + 12427*u - 7914),
        1/2*(6597*u^7 + 11801*u^6 - 28630*u^5 - 26235*u^4 + 15924*u^3 -
            29756*u^2 + 39396*u + 28001),
        1/2*(-15897*u^7 - 3669*u^6 + 60792*u^5 + 23615*u^4 - 24372*u^3 
            - 13330*u^2 - 27066*u - 27519),
        1/2*(-8995*u^7 - 14472*u^6 + 28234*u^5 + 51772*u^4 + 5226*u^3 -
            22189*u^2 - 21781*u - 30513),
        1/2*(-3928*u^7 - 2969*u^6 + 23370*u^5 + 22274*u^4 - 14267*u^3 -
            31943*u^2 + 1127*u + 12721)
    ],
    [
        1/2*(35043*u^7 + 8652*u^6 - 143075*u^5 - 24199*u^4 + 99886*u^3 
            - 4121*u^2 - 16304*u - 17289),
        1/2*(20155*u^7 - 11237*u^6 - 46775*u^5 + 66541*u^4 - 56457*u^3 
            - 67124*u^2 + 70083*u - 29576),
        1/2*(25458*u^7 - 13368*u^6 - 97225*u^5 + 64787*u^4 + 24128*u^3 
            - 58048*u^2 + 36609*u - 32964),
        1/2*(-8229*u^7 - 10921*u^6 + 19998*u^5 + 44377*u^4 + 49672*u^3 
            - 51750*u^2 - 61674*u + 28165),
        1/2*(-29793*u^7 + 21088*u^6 + 124524*u^5 - 73913*u^4 - 
            74739*u^3 + 59779*u^2 - 29333*u + 23268),
        1/2*(-38133*u^7 + 19755*u^6 + 154315*u^5 - 77660*u^4 - 
            97462*u^3 + 26988*u^2 - 19517*u + 45631),
        1/2*(10944*u^7 + 3484*u^6 - 45372*u^5 - 18569*u^4 + 13653*u^3 +
            26302*u^2 + 49530*u + 10215),
        1/2*(11821*u^7 + 7053*u^6 - 45580*u^5 - 26672*u^4 + 38209*u^3 +
            6258*u^2 + 11522*u + 22072),
        1/2*(9135*u^7 + 4978*u^6 - 41357*u^5 - 15945*u^4 + 10780*u^3 + 
            10973*u^2 + 56108*u - 11883)
    ],
    [
        1/2*(5910*u^7 - 20697*u^6 - 33342*u^5 + 65796*u^4 + 56283*u^3 +
            34971*u^2 - 62565*u - 59079),
        1/2*(-11532*u^7 - 10128*u^6 + 66201*u^5 + 23934*u^4 - 70107*u^3
            + 28026*u^2 + 1605*u + 35253),
        1/2*(9933*u^7 - 12639*u^6 - 36039*u^5 + 30444*u^4 + 14748*u^3 +
            5634*u^2 - 29877*u + 16761),
        1/2*(-10872*u^7 - 11592*u^6 + 19074*u^5 + 53925*u^4 + 74619*u^3
            - 67416*u^2 - 41634*u - 10413),
        1/2*(5841*u^7 + 5142*u^6 - 32274*u^5 - 7551*u^4 + 25077*u^3 + 
            8151*u^2 + 54585*u - 22722),
        1/2*(-15015*u^7 - 258*u^6 + 53685*u^5 + 26226*u^4 - 34941*u^3 -
            76293*u^2 + 29034*u - 12450),
        1/2*(-8703*u^7 - 22599*u^6 + 40590*u^5 + 96783*u^4 - 48708*u^3 
            - 33546*u^2 + 4752*u - 66699),
        1/2*(-11958*u^7 - 25134*u^6 + 41823*u^5 + 74829*u^4 + 4434*u^3 
            - 12030*u^2 - 51219*u - 28218),
        1/2*(7752*u^7 - 7716*u^6 - 13809*u^5 + 36714*u^4 - 28401*u^3 - 
            8568*u^2 + 31347*u - 28401)
    ]
    ];

cube3 := [
    [
        1/2*(-5*u^7 + 4*u^6 + 14*u^5 - 23*u^4 - 11*u^3 + 11*u^2 - 3*u +
            12),
        1/2*(-5*u^7 - 3*u^6 + 14*u^5 + 9*u^4 + 4*u^3 - 8*u^2 - 24*u - 
            5),
        1/2*(2*u^7 - 5*u^6 - 8*u^5 + 13*u^4 + 6*u^3 - 3*u^2 + u - 10),
        1/2*(-17*u^7 + 10*u^6 + 63*u^5 - 41*u^4 - 20*u^3 + 25*u^2 - 
            24*u + 33),
        1/2*(8*u^7 + 18*u^6 - 37*u^5 - 68*u^4 + 39*u^3 + 20*u^2 - 11*u 
            + 49),
        1/2*(11*u^7 - 4*u^6 - 42*u^5 + 13*u^4 + 19*u^3 + u^2 + 17*u - 
            20),
        1/2*(-3*u^7 + 7*u^6 + 10*u^5 - 30*u^4 - u^3 + 20*u^2 + 8*u + 
            26),
        1/2*(9*u^7 + 14*u^6 - 35*u^5 - 50*u^4 + 23*u^3 + 11*u^2 - 8*u +
            22),
        1/2*(5*u^7 - 18*u^5 + u^4 + 5*u^3 + u^2 + 5*u - 10)
    ],
    [
        1/2*(6*u^7 + 9*u^6 - 24*u^5 - 33*u^4 + 8*u^3 + 11*u^2 + 25*u + 
            34),
        1/2*(-u^7 + 11*u^6 + 13*u^5 - 37*u^4 - 35*u^3 + 6*u^2 + 7*u + 
            8),
        1/2*(-7*u^7 - 2*u^6 + 23*u^5 + 4*u^4 - 5*u^3 - u^2 - 18*u),
        1/2*(4*u^7 - 9*u^6 - 20*u^5 + 33*u^4 + 26*u^3 - 5*u^2 - 7*u - 
            20),
        1/2*(3*u^7 - u^6 - 19*u^5 + 6*u^4 + 36*u^3 - 12*u^2 - 19*u + 
            17),
        1/2*(-8*u^7 + 18*u^6 + 37*u^5 - 68*u^4 - 35*u^3 + 28*u^2 - 11*u
            + 37),
        1/2*(4*u^7 + u^6 - 20*u^5 - 4*u^4 + 23*u^3 + 7*u^2 + 3*u + 9),
        1/2*(2*u^7 + 2*u^6 - 9*u^5 - 4*u^4 + 11*u^3 - 8*u^2 - 5*u + 
            13),
        1/2*(-2*u^7 + 6*u^6 + 15*u^5 - 20*u^4 - 21*u^3 - 7*u + 5)
    ],
    [
        1/2*(-u^7 - 9*u^6 - 3*u^5 + 42*u^4 + 18*u^3 - 30*u^2 + 3*u - 
            13),
        1/2*(7*u^7 - 3*u^6 - 30*u^5 + 13*u^4 + 14*u^3 - 12*u^2 + 34*u +
            3),
        1/2*(-2*u^7 - 3*u^6 + 10*u^5 + 7*u^4 - 4*u^3 - 5*u^2 - 15*u - 
            8),
        1/2*(-13*u^7 + 10*u^6 + 57*u^5 - 24*u^4 - 47*u^3 - 33*u^2 - 4*u
            + 12),
        1/2*(-4*u^7 - u^6 + 16*u^5 - u^4 - 18*u^3 + 29*u^2 + 29*u - 
            58),
        1/2*(14*u^7 + 3*u^6 - 62*u^5 - 7*u^4 + 48*u^3 - 17*u^2 + 21*u +
            26),
        1/2*(-12*u^7 + 8*u^6 + 53*u^5 - 19*u^4 - 24*u^3 - 18*u^2 - 69*u
            + 8),
        1/2*(-17*u^7 - 16*u^6 + 63*u^5 + 66*u^4 - 11*u^3 - 37*u^2 - 
            46*u - 18),
        1/2*(13*u^7 + 11*u^6 - 51*u^5 - 40*u^4 + 24*u^3 + 8*u^2 + 27*u 
            + 15)
    ]
    ];

cube4 := [
    [
        1/2*(182*u^7 + 168*u^6 - 815*u^5 - 750*u^4 + 563*u^3 + 382*u^2 
            + 543*u + 289),
        1/2*(-129*u^7 + 162*u^6 + 431*u^5 - 573*u^4 - 62*u^3 + 39*u^2 +
            202*u + 395),
        196*u^7 + 7*u^6 - 737*u^5 - 31*u^4 + 326*u^3 + 100*u^2 + 566*u 
            - 105,
        1/2*(509*u^7 + 344*u^6 - 1866*u^5 - 1199*u^4 + 475*u^3 + 
            215*u^2 + 879*u + 680),
        123*u^7 - 60*u^6 - 569*u^5 + 117*u^4 + 463*u^3 + 181*u^2 + 
            356*u - 5,
        1/2*(-121*u^7 - 279*u^6 + 469*u^5 + 1086*u^4 - 502*u^3 - 
            588*u^2 - 441*u - 417),
        1/2*(35*u^7 + 79*u^6 - 152*u^5 - 168*u^4 + 321*u^3 - 202*u^2 - 
            780*u + 338),
        1/2*(520*u^7 - 131*u^6 - 2000*u^5 + 247*u^4 + 884*u^3 + 855*u^2
            + 411*u - 686),
        1/2*(-441*u^7 + 119*u^6 + 1509*u^5 - 377*u^4 - 367*u^3 - 
            694*u^2 - 1141*u + 1866)
    ],
    [
        1/2*(-176*u^7 - 85*u^6 + 800*u^5 + 306*u^4 - 591*u^3 - 25*u^2 -
            251*u - 239),
        1/2*(-274*u^7 - 167*u^6 + 1324*u^5 + 965*u^4 - 1234*u^3 - 
            1717*u^2 - 623*u + 414),
        1/2*(139*u^7 + 1155*u^6 + 162*u^5 - 4406*u^4 - 2337*u^3 + 
            2624*u^2 + 1904*u + 444),
        1/2*(154*u^7 + 733*u^6 - 604*u^5 - 2502*u^4 - 23*u^3 + 459*u^2 
            + 91*u + 1315),
        1/2*(-291*u^7 + 113*u^6 + 895*u^5 - 508*u^4 + 118*u^3 + 976*u^2
            - 531*u + 157),
        1/2*(-477*u^7 + 180*u^6 + 1707*u^5 + 96*u^4 - 395*u^3 - 
            1947*u^2 - 2052*u - 162),
        1/2*(-218*u^7 - 63*u^6 + 946*u^5 + 339*u^4 - 546*u^3 - 355*u^2 
            - 1083*u - 206),
        1/2*(163*u^7 + 104*u^6 - 409*u^5 - 451*u^4 - 618*u^3 + 395*u^2 
            + 560*u + 455),
        1/2*(-105*u^7 - 214*u^6 + 459*u^5 + 509*u^4 + 310*u^3 + 977*u^2
            - 1490*u - 633)
    ],
    [
        1/2*(-1034*u^7 - 2284*u^6 + 3791*u^5 + 9021*u^4 - 150*u^3 - 
            3832*u^2 - 3191*u - 4748),
        1/2*(137*u^7 + 1519*u^6 + 361*u^5 - 5548*u^4 - 3310*u^3 + 
            2624*u^2 - 431*u + 519),
        1/2*(1399*u^7 + 495*u^6 - 7209*u^5 - 2516*u^4 + 8874*u^3 + 
            2648*u^2 + 1127*u + 1725),
        1/2*(-275*u^7 - 449*u^6 + 1325*u^5 + 1713*u^4 - 1589*u^3 - 
            312*u^2 - 1019*u - 608),
        1/2*(162*u^7 + 653*u^6 - 233*u^5 - 2881*u^4 + 667*u^3 + 799*u^2
            - 1764*u + 2083),
        1/2*(-9*u^7 - 849*u^6 - 12*u^5 + 3549*u^4 - 1502*u^3 - 2508*u^2
            + 2082*u - 117),
        1/2*(-353*u^7 + 312*u^6 + 484*u^5 - 549*u^4 + 1659*u^3 - 
            2149*u^2 + 393*u + 2710),
        479*u^7 - 290*u^6 - 2612*u^5 + 1309*u^4 + 3999*u^3 - 1097*u^2 -
            371*u - 2762,
        1/2*(1290*u^7 - 25*u^6 - 4404*u^5 + 1445*u^4 + 868*u^3 - 
            4267*u^2 + 1009*u + 5382)
    ]
    ];

cubes := [[Matrix(L,3,3,m): m in mm]: mm in [cube1,cube2,cube3,cube4]];

// The following quadrics are used in checking that the f_m correspond 
// to the above 3 x 3 x 3 cubes.

RL<x,y,z> := RL;

tt := [
    1/2*(-463*u^7 - 3339*u^6 - 1317*u^5 + 15008*u^4 + 8206*u^3 - 
        9072*u^2 - 1281*u - 5879)*x^2 + 1/2*(8519*u^7 - 6399*u^6 - 
        36437*u^5 + 19870*u^4 + 18554*u^3 + 9024*u^2 + 22711*u - 
        17197)*x*y + 1/2*(-5971*u^7 - 1927*u^6 + 22725*u^5 + 16563*u^4 
        - 3825*u^3 - 31352*u^2 - 15691*u + 3002)*x*z + 1/2*(10995*u^7 -
        303*u^6 - 40943*u^5 - 3718*u^4 + 6496*u^3 + 16374*u^2 + 31381*u
        - 1877)*y^2 + 1/2*(6621*u^7 + 2788*u^6 - 14302*u^5 - 9600*u^4 -
        28742*u^3 + 7337*u^2 + 23313*u + 1985)*y*z + 1/2*(-11710*u^7 + 
        3634*u^6 + 52755*u^5 - 7324*u^4 - 43789*u^3 - 25064*u^2 - 
        21575*u + 16833)*z^2,
    1/2*(42458*u^7 + 7148*u^6 - 138331*u^5 - 39755*u^4 - 63694*u^3 + 
        20254*u^2 + 215265*u + 23472)*x^2 + 1/2*(-4654*u^7 - 23097*u^6 
        + 30453*u^5 + 222663*u^4 + 54151*u^3 - 493713*u^2 - 165354*u + 
        148013)*x*y + 1/2*(-16949*u^7 - 29872*u^6 + 24746*u^5 + 
        47812*u^4 + 138040*u^3 + 108813*u^2 - 165217*u - 89663)*x*z + 
        1/2*(110*u^7 - 2407*u^6 - 22524*u^5 + 21217*u^4 + 99660*u^3 - 
        85391*u^2 - 100713*u + 48784)*y^2 + 1/2*(479*u^7 - 27583*u^6 - 
        38833*u^5 + 167458*u^4 + 197566*u^3 - 296858*u^2 - 212853*u + 
        67301)*y*z + 1/2*(-25551*u^7 - 19743*u^6 + 67515*u^5 + 
        58995*u^4 + 93969*u^3 - 17586*u^2 - 167613*u - 9048)*z^2,
    1/2*(-10*u^7 + 7*u^6 + 19*u^5 - 21*u^4 + 37*u^3 - u^2 - 24*u - 
        5)*x^2 + 1/2*(53*u^7 - 81*u^6 - 278*u^5 + 330*u^4 + 245*u^3 - 
        266*u^2 - 128*u - 204)*x*y + 1/2*(75*u^7 + 214*u^6 - 226*u^5 - 
        1066*u^4 - 114*u^3 + 747*u^2 + 233*u + 463)*x*z + 1/2*(-109*u^7
        + 9*u^6 + 346*u^5 + 151*u^4 - 136*u^3 - 286*u^2 - 170*u - 
        143)*y^2 + 1/2*(320*u^7 + 89*u^6 - 1381*u^5 - 242*u^4 + 310*u^3
        - 59*u^2 + 436*u - 140)*y*z + 1/2*(201*u^7 + 405*u^6 - 640*u^5 
        - 1863*u^4 - 188*u^3 + 1302*u^2 + 586*u + 743)*z^2,
    1/2*(131*u^7 + 312*u^6 - 458*u^5 - 1247*u^4 - 59*u^3 + 473*u^2 + 
        691*u + 500)*x^2 + 1/2*(292*u^7 + 101*u^6 - 1440*u^5 - 317*u^4 
        + 964*u^3 + 227*u^2 + 1567*u + 182)*x*y + 1/2*(543*u^7 + 
        1261*u^6 - 2686*u^5 - 4528*u^4 + 1881*u^3 + 766*u^2 + 2206*u + 
        398)*x*z + 1/2*(161*u^7 - 1366*u^6 - 1001*u^5 + 5027*u^4 + 
        1538*u^3 - 1791*u^2 + 364*u - 2333)*y^2 + 1/2*(957*u^7 + 
        971*u^6 - 4708*u^5 - 2100*u^4 + 5235*u^3 - 1230*u^2 + 3656*u - 
        1702)*y*z + 1/2*(496*u^7 + 2067*u^6 - 3377*u^5 - 6056*u^4 + 
        3796*u^3 - 381*u^2 + 2140*u - 224)*z^2
    ];

print "Checking the f_m correspond to the 3 x 3 x 3 cubes";

for m in [1..4] do
  print "m =",m;
  fL := RL!Equation(models[m]); // an equation for C_m
  I := ideal<RL|fL>;
  MM := &+[RL.i*cubes[m][i] : i in [1..3]];
  F1 := Determinant(MM);
  cc := L!(F1/fL);
  assert F1 eq cc*fL;
  mm := [Matrix(3,3,[cubes[m][i][k,j]: i,j in [1..3]]): k in [1..3]];
  F2 := Determinant(&+[RL.i*mm[i]: i in [1..3]]);
  M := Matrix(2,3,[MM[j,i]: j in [1..3], i in [1..2]]);
  qq := Minors(M,2); qq[2] *:= -1; 
  assert Evaluate(F2,qq) in I;
// The quadrics qq define the divisor H' (as a set of 3 points in P^2).
// To find a cubic meeting C_m in divisor 3 H', we will look for a cubic
// whose product with x^3 belongs to ideal<RL|fL> + ideal<RL|qq>^3
  vcubics := [Evaluate(mon,qq): mon in monsL] cat [mon*fL : mon in monsL];
  wcubics := [mon*RL.1^3 : mon in monsL];
  mons6 := MD(RL,6);
  assert wcubics eq [mons6[i] : i in [1..10]];
  UU := VectorSpace(L,#mons6);
  V := sub<UU|[[MC(v,mon): mon in mons6]: v in vcubics]>;
  assert Dimension(V) eq 19;
  W := sub<UU|[[MC(w,mon): mon in mons6]: w in wcubics]>;
  assert Dimension(W) eq 10;
  VW := V meet W;
  assert Dimension(VW) eq 2;
  bb := Basis(VW);
  bigmat := Matrix(16,80,
     [&cat[Eltseq(FracOL!(OL.i*b[j])):j in [1..10]]:i in [1..8],b in bb]);
  bigmat1 := LLL(Matrix(Basis(PureLattice(Lattice(bigmat)))));
  cubics := [&+[bigmat1[i,8*(j-1)+k]*OL.k*mons[j]
                : j in [1..10],k in [1..8]]: i in [1..Nrows(bigmat1)]];
  gg := [gg : gg in cubics | gg notin I][1];
  ggconj := &+[sigma(MC(gg,mon))*mon: mon in mons];
  cc := L!(NormalForm(ff[m]*ggconj,I)/NormalForm(tt[m]^3,I));
  assert ff[m]*ggconj - cc*tt[m]^3 in I;
end for;

// Finally we check the signs (see Remark 4.1)

for m in [1..4] do
  E1 := Jacobian(models[m]);
  assert aInvariants(E1) eq aInvariants(models[m]);
  flag,iso := IsIsomorphic(E,E1);
  assert flag;
  assert IsomorphismData(iso)[4] eq 1; // isomorphism with u = +1
  M1,M2,M3 := Explode(cubes[m]);
  x := -M3^(-1)*M1;
  y := -M3^(-1)*M2;
  assert FourRelations(Equation(models[m]),x,y) eq [0,0,0,0];
  xi,eta := Explode(CentralElements(Equation(models[m]),x,y));
  xT,yT := Explode(Eltseq(iso(-T)));
  assert xi eq xT*IdentityMatrix(L,3);
  assert eta eq yT*IdentityMatrix(L,3);
end for;

/*

Magma V2.19-6     Wed Jun  5 2013 17:22:33     [Seed = 3108474141]
Type ? for help.  Type <Ctrl>-D to quit.
> load "ctp3-example.m";
Loading "ctp3-example.m"
Checking the f_m are scaled as in Lemma 1.2
m = 1
m = 2
m = 3
m = 4
Checking the f_m meet C_m in 3 points with multiplicity 3
m = 1
m = 2
m = 3
m = 4
Checking the f_m correspond to the 3 x 3 x 3 cubes
m = 1
m = 2
m = 3
m = 4

*/

